Private Variable-Length Coding with Non-zero Leakage

A private compression design problem is studied, where an encoder observes useful data $Y$, wishes to compress it using variable length code and communicates it through an unsecured channel. Since $Y$ is correlated with private data $X$, the encoder uses a private compression mechanism to design encoded message $\cal C$ and sends it over the channel. An adversary is assumed to have access to the output of the encoder, i.e., $\cal C$, and tries to estimate $X$. Furthermore, it is assumed that both encoder and decoder have access to a shared secret key $W$. In this work, we generalize the perfect privacy (secrecy) assumption and consider a non-zero leakage between the private data $X$ and encoded message $\cal C$. The design goal is to encode message $\cal C$ with minimum possible average length that satisfies non-perfect privacy constraints. We find upper and lower bounds on the average length of the encoded message using different privacy metrics and study them in special cases. For the achievability we use two-part construction coding and extended versions of Functional Representation Lemma. Lastly, in an example we show that the bounds can be asymptotically tight.

==> example.m <==
clc
clear
close all
pxy = [1 1 1 0 0 0;0 0 0 1 1 1];
py = [1/8;2/8;3/8;1/8;1/16;1/16];
px = pxy*py;
[h1,h2,h3]=svd(pxy);
Mh = h3(:,1:2)';
Bh = Mh*py;
Mh12 = Mh(:,[1 2])^(-1)*Bh;
Mh13 = Mh(:,[1 3])^(-1)*Bh;
Mh14 = Mh(:,[1 4])^(-1)*Bh;
Mh23 = Mh(:,[2 3])^(-1)*Bh;
Mh24 = Mh(:,[2 4])^(-1)*Bh;
Mh34 = Mh(:,[3 4])^(-1)*Bh;
t = Mh14(1);
p = Mh14(2);
a = ((Mh13(1))*log(Mh13(1))+(Mh13(2))*log(Mh13(2)))/log(2);
f4 = [-1 -1 -1 -1 -1 -1 -1 -1 -1].';
Aeq4 = [t t t 0 0 0 0 0 0;
       0 0 0 t t t  0 0 0;  
       0 0 0 0 0 0 t t t;
       p 0 0 p 0 0 p 0 0;
       0 p 0 0 p 0 0 p 0;
       0 0 p 0 0 p 0 0 p
];
beq4 = [py(1) py(2) py(3) py(4) py(5) py(6)].';
A4 = [-1 0 0 0 0 0 0 0 0;
     0 -1 0 0 0 0 0 0 0;
     0 0 -1 0 0 0 0 0 0;
     0 0 0 -1 0 0 0 0 0;
     0 0 0 0 -1 0 0 0 0;
     0 0 0 0 0 -1 0 0 0;
     0 0 0 0 0 0 -1 0 0;
     0 0 0 0 0 0 0 -1 0;
     0 0 0 0 0 0 0 0 -1
];
b4 = zeros(9,1);
options = optimoptions('linprog','Algorithm','interior-point-legacy','Display','iter')
[y4,fval4]=linprog(f4,A4,b4,Aeq4,beq4,[],[],[],'options')
hy = -(py(1)*log(py(1))+py(2)*log(py(2))+py(3)*log(py(3))+py(4)*log(py(4)))/log(2)
hy-fval4
k = -(y4(1)*log(y4(1))+y4(4)*log(y4(4))+y4(6)*log(y4(6))+y4(6)*log(y4(6))+y4(8)*log(y4(8))+y4(9)*log(y4(9)))/log(2)
